Code2API: A Tool for Generating Reusable APIs from Stack Overflow Code Snippets

Nowadays, developers often turn to Stack Overflow for solutions to daily problems, however, these code snippets are partial code that cannot be tested and verified properly. One way to test these code snippets is to transform them into APIs (Application Program Interface) that developers can be directly invoked and executed. However, it is often costly and error-prone for developers to manually perform this transformation (referred to as AIPzation task) due to different actions to be taken (e.g., summarizing proper method names, inferring input parameters list and return statements). To help developers quickly reuse code snippets in Stack Overflow, in this paper, we propose Code2API, a Google Chrome extension that uses Large Language Models (LLMs) to automatically perform APIzation of code snippets on Stack Overflow. \toolname guides LLMs through well-designed prompts to generate reusable APIs, using Chain-of-Thought reasoning and few-shot in-context learning to help LLMs understand and solve the APIzation task in a developer-like manner. The evaluation results show that Code2API significantly outperforms the rule-based approach by a large margin.

==> API.java <==
import java.util.ArrayList;
import java.util.List;
public class Chatgpt {
  public static List<Integer> convertIntArrayToList(int[] arr) {
    List<Integer> intList = new ArrayList<Integer>(arr.length);
    for (int i : arr){intList.add(i);}
    return intList;
  }
}

==> code.java <==
int[] ints = {1, 2, 3};
List<Integer> intList = new ArrayList<Integer>(ints.length);
for (int i : ints){intList.add(i);}
